The coalgebra extension problem for $\mathbb Z/p$

For a coalgebra $C_k$ over field $k$, we define the "coalgebra extension problem" as the question: what multiplication laws can we define on $C_k$ to make it a bialgebra over $k$? This paper answers this existence-uniqueness question for certain coalgebras called "circulant coalgebras". We begin with the trigonometric coalgebra, comparing and contrasting with the group-(bi)algebra $k[\mathbb Z/2]$. This leads to a generalization, the dual coalgebra to the group-algebra $k[\mathbb Z/p]$, which we then investigate. We show connections with other questions, motivating us to answer to the coalgebra extension problem for these families. The answer depends interestingly on the base field $k$'s characteristic. Along similar lines, we investigate the algebraic group $S^1$ over arbitrary $k$. We find that similar complications arise in characteristic 2. We explore this, motivated (by quantum groups) by the question of whether or not $\mathcal{O}(S^1)$ is pointed. We give a very explicit conjecture in terms of the Chebyshev polynomials of trigonometry. We end by constructing a formal group object, in a certain monoidal category of modules of $k[[h]]$, as a $2^{\text{nd}}$ order deformation of $k[t]$.

==> anc/main.cpp <==
#include <iostream>
#include <string>
#include <gmp.h>

using namespace std;

string mpz_to_string(mpz_t toStringMe, unsigned int base = 10) { // I'm mixing under_scores and camelCase...please forgive me
    return string(mpz_get_str(NULL, base, toStringMe));
}

string mpz_to_polynomial(const mpz_t binaryPoly) {
    if (mpz_cmp_si(binaryPoly, 0) == 0)
        return "0";
    else if (mpz_cmp_si(binaryPoly, 0) < 0)
        return "Input error: expected a nonnegative input";

    mpz_t copyPoly, doWeHaveABit, one;
    mpz_init_set(copyPoly, binaryPoly); // All calls are by reference
    mpz_init(doWeHaveABit);
    mpz_init_set_ui(one, 1); // Do I really need to do it like this? (See line 27 & 28)

    string outputMe = "";
    bool hasATermAlready = false;
    unsigned int index = 0;

    while (mpz_cmp_ui(copyPoly, 0) > 0) {
        mpz_and(doWeHaveABit, copyPoly, one);
        if (mpz_cmp(doWeHaveABit, one) == 0) {
            if (!hasATermAlready) {
                hasATermAlready = true;
                if (index == 0)
                    outputMe = "1"; // non-zero constant coefficient, meaning constant coefficient is 1
                else if (index == 1)
                    outputMe = "x"; // don't want "x^1" outputted
                else
                    outputMe = "x^" + to_string(index);
            } else { // If it has a term already, then index > 0 so we needn't worry about that case
                if (index == 1)
                    outputMe = "x + " + outputMe;
                else
                    outputMe = "x^" + to_string(index) + " + " + outputMe;
            }
        }
        mpz_tdiv_q_2exp(copyPoly, copyPoly, 1); // right-bitshift by 1
        ++index;
    }

    mpz_clears(copyPoly, doWeHaveABit, one, NULL);
    return outputMe;
}

void testToPolynomial(unsigned int stopPoint = 128) {
    mpz_t counter;

    for (mpz_init(counter); mpz_cmp_ui(counter, stopPoint) <= 0; mpz_add_ui(counter, counter, 1)) {
        cout << "Index:\t\t\t";
        cout << mpz_to_string(counter) << endl;
        cout << "Binary rep. of index:\t";
        cout << mpz_to_string(counter, 2) << endl;
        cout << "Encodes the polynomial:\t" << mpz_to_polynomial(counter) << endl << endl;
    }
    mpz_clear(counter);
}

void testChebyType1(unsigned int stopPoint = 128) { // T-tilde_n(x) = 2*T_n(x/2): the polynomial corresponding to cosine
    mpz_t counter, poly1, poly2, tmp, zero;
    mpz_init_set_ui(poly1, 0); // T-tilde_0 = 0
    mpz_init_set_ui(poly2, 2); // T-tilde_1 = x
    mpz_init(tmp);
    mpz_init(zero); // Needed for Hamming distance check...

    cout << "Modified Chebyshev polynomials of the 1st type (corresponding to cosine):\n\n";
/*    cout << "Index 0: " << mpz_to_polynomial(poly1) << endl;
    cout << "Index 1: " << mpz_to_polynomial(poly2) << endl; */

    for (mpz_init_set_ui(counter, 2); mpz_cmp_ui(counter, stopPoint) <= 0; mpz_add_ui(counter, counter, 1)) {
        if (mpz_even_p(counter)) { // In order to do things "in-place", the "current" polynomial is "poly1" if "i" is even, and "poly2" if "i" odd.
            mpz_mul_2exp(tmp, poly2, 1); // Multiplying a polynomial by 2 in this binary representation corresponds to multiplying by 'x'
            mpz_xor(poly1, poly1, tmp); /* Adding polynomials corresponds to taking 'xor' of their binary representations
                                             Thus this encodes the recurrence relation T-tilde_(n+1) = x*T-tilde_n + T-Tilde_(n-1). */
//            cout << "Index " << mpz_to_string(counter) << ": " << mpz_to_polynomial(poly1) << endl;
        }
        else {
            mpz_mul_2exp(tmp, poly1, 1); // Do things vice-versa now
            mpz_xor(poly2, poly2, tmp);
//            cout << "Index " << mpz_to_string(counter) << ": " << mpz_to_polynomial(poly2) << endl;
        }

        if (mpz_hamdist(counter, zero) == 1) // "counter" is even...
        {
            if (mpz_hamdist(poly1, zero) == 1) // ...so we know "poly1" is the more forward variable
                cout << "Conjecture confirmed up to " << mpz_to_string(counter) << "." << endl;
            else
                cout << "Conjecture flopped at " << mpz_to_string(counter) << "!" << endl;
        }
        else { // We don't have the guarantee that "counter" is even or odd. This conjecture only seems to flop when counter = 1 + power of 2...
            if (mpz_even_p(counter)) {
                if (mpz_hamdist(poly1, zero) == 1)
                    cout << "Conjecture flopped at " << mpz_to_string(counter) << "!2\t" << mpz_to_polynomial(poly1) << endl;
            }
            else {
                if (mpz_hamdist(poly2, zero) == 1)
                    cout << "Conjecture flopped at " << mpz_to_string(counter) << "!2\t" << mpz_to_polynomial(poly2) << endl;
            }
        }
    }

    cout << endl << endl;
    mpz_clears(counter, poly1, poly2, tmp, zero, NULL);
}

void testChebyType2(unsigned int stopPoint = 128) { // U-tilde_n(x) = U_n(x/2): the polynomial corresponding to sine
    mpz_t counter, poly1, poly2, tmp, zero;
    mpz_init_set_ui(poly1, 1); // This is *literally* the only difference with the previous function (apart from the Hamming distance check):
    mpz_init_set_ui(poly2, 2); // this is a consequence of their "Lucas sequence" interpretation
    mpz_init(tmp);
    mpz_init(zero);

    cout << "Modified Chebyshev polynomials of the 2nd type (corresponding to sine):\n\n";
/*    cout << "Index 0: " << mpz_to_polynomial(poly1) << endl;
    cout << "Index 1: " << mpz_to_polynomial(poly2) << endl; */

    for (mpz_init_set_ui(counter, 2); mpz_cmp_ui(counter, stopPoint) <= 0; mpz_add_ui(counter, counter, 1)) {
        if (mpz_hamdist(counter, zero) == 1) // "counter" is even...
        {                                    // ...so we know "poly2" is the more forward variable, *since we positioned this at the beginning of the loop*.
            if (mpz_hamdist(poly2, zero) == 1)
                cout << "Conjecture confirmed up to " << to_string(stoi(mpz_to_string(counter))-1) << "." << endl;
            else
                cout << "Conjecture flopped at " << to_string(stoi(mpz_to_string(counter))-1) << "!" << endl;
        }
        else {
            if (mpz_even_p(counter)) {
                if (mpz_hamdist(poly2, zero) == 1)
                    cout << "Conjecture flopped at " << mpz_to_string(counter) << "!2\t" << mpz_to_polynomial(poly2) << endl;
            }
            else {
                if (mpz_hamdist(poly1, zero) == 1)
                    cout << "Conjecture flopped at " << mpz_to_string(counter) << "!2\t" << mpz_to_polynomial(poly1) << endl;
            }
        }

        if (mpz_even_p(counter)) {
            mpz_mul_2exp(tmp, poly2, 1);
            mpz_xor(poly1, poly1, tmp);
//            cout << "Index " << mpz_to_string(counter) << ": " << mpz_to_polynomial(poly1) << endl;
        }
        else {
            mpz_mul_2exp(tmp, poly1, 1); // Do things vice-versa now
            mpz_xor(poly2, poly2, tmp);
//            cout << "Index " << mpz_to_string(counter) << ": " << mpz_to_polynomial(poly2) << endl;
        }
    }

    cout << endl << endl;
    mpz_clears(counter, poly1, poly2, tmp, zero, NULL);
}

int main(int argc, char* argv[]) {
//    testToPolynomial(8);
    testChebyType1(20);
    testChebyType2(20);
    return 0;
}

